Active extensile stress promotes 3D director orientations and flows

We use numerical simulations and linear stability analysis to study an active nematic layer where the director is allowed to point out of the plane. Our results highlight the difference between extensile and contractile systems. Contractile stress suppresses the flows perpendicular to the layer and favours in-plane orientations of the director. By contrast, extensile stress promotes instabilities that can turn the director out of the plane, leaving behind a population of distinct, in-plane regions that continually elongate and divide. This supports extensile forces as a mechanism for the initial stages of layer formation in living systems, and we show that a planar drop with extensile (contractile) activity grows into three dimensions (remains in two dimensions). The results also explain the propensity of disclination lines in three dimensional active nematics to be of twist-type in extensile or wedge-type in contractile materials.

==> anc/sm.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{16}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {de~Gennes}\ and\ \citenamefont
  {Prost}(1995)}]{DeGennesBook}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.~G.}\ \bibnamefont
  {de~Gennes}}\ and\ \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Prost}},\ }\href@noop {} {\emph {\bibinfo {title} {The Physics of Liquid
  Crystals}}}\ (\bibinfo  {publisher} {Oxford University Press},\ \bibinfo
  {year} {1995})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Beris}\ and\ \citenamefont
  {Edwards}(1994)}]{beris1994thermodynamics}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~N.}\ \bibnamefont
  {Beris}}\ and\ \bibinfo {author} {\bibfnamefont {B.~J.}\ \bibnamefont
  {Edwards}},\ }\href@noop {} {\emph {\bibinfo {title} {Thermodynamics of
  flowing systems: with internal microstructure}}},\ \bibinfo {number} {36}\
  (\bibinfo  {publisher} {Oxford University Press},\ \bibinfo {year}
  {1994})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Simha}\ and\ \citenamefont
  {Ramaswamy}(2002)}]{Sriram2002}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~A.}\ \bibnamefont
  {Simha}}\ and\ \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Ramaswamy}},\ }\href {\doibase 10.1103/PhysRevLett.89.058101} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo
  {volume} {89}},\ \bibinfo {pages} {058101} (\bibinfo {year}
  {2002})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Marenduzzo}\ \emph {et~al.}(2007)\citenamefont
  {Marenduzzo}, \citenamefont {Orlandini}, \citenamefont {Cates},\ and\
  \citenamefont {Yeomans}}]{marenduzzo2007steady}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Marenduzzo}}, \bibinfo {author} {\bibfnamefont {E.}~\bibnamefont
  {Orlandini}}, \bibinfo {author} {\bibfnamefont {M.~E.}\ \bibnamefont
  {Cates}}, \ and\ \bibinfo {author} {\bibfnamefont {J.~M.}\ \bibnamefont
  {Yeomans}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Phys.
  Rev. E}\ }\textbf {\bibinfo {volume} {76}},\ \bibinfo {pages} {031921}
  (\bibinfo {year} {2007})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Cates}\ \emph {et~al.}(2009)\citenamefont {Cates},
  \citenamefont {Henrich}, \citenamefont {Marenduzzo},\ and\ \citenamefont
  {Stratford}}]{B908659P}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~E.}\ \bibnamefont
  {Cates}}, \bibinfo {author} {\bibfnamefont {O.}~\bibnamefont {Henrich}},
  \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Marenduzzo}}, \ and\
  \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Stratford}},\ }\href
  {\doibase 10.1039/B908659P} {\bibfield  {journal} {\bibinfo  {journal} {Soft
  Matter}\ }\textbf {\bibinfo {volume} {5}},\ \bibinfo {pages} {3791} (\bibinfo
  {year} {2009})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Mozaffari}\ \emph {et~al.}(2021)\citenamefont
  {Mozaffari}, \citenamefont {Zhang}, \citenamefont {Atzin},\ and\
  \citenamefont {de~Pablo}}]{PhysRevLett.126.227801}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Mozaffari}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Zhang}},
  \bibinfo {author} {\bibfnamefont {N.}~\bibnamefont {Atzin}}, \ and\ \bibinfo
  {author} {\bibfnamefont {J.~J.}\ \bibnamefont {de~Pablo}},\ }\href {\doibase
  10.1103/PhysRevLett.126.227801} {\bibfield  {journal} {\bibinfo  {journal}
  {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {126}},\ \bibinfo {pages}
  {227801} (\bibinfo {year} {2021})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Carenza}\ \emph {et~al.}(2019)\citenamefont
  {Carenza}, \citenamefont {Gonnella}, \citenamefont {Lamura}, \citenamefont
  {Negro},\ and\ \citenamefont {Tiribocchi}}]{Carenza2019}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.~N.}\ \bibnamefont
  {Carenza}}, \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Gonnella}},
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Lamura}}, \bibinfo
  {author} {\bibfnamefont {G.}~\bibnamefont {Negro}}, \ and\ \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Tiribocchi}},\ }\href {\doibase
  10.1140/epje/i2019-11843-6} {\bibfield  {journal} {\bibinfo  {journal} {Eur.
  Phys. J. E}\ }\textbf {\bibinfo {volume} {42}},\ \bibinfo {pages} {81}
  (\bibinfo {year} {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hemingway}\ \emph {et~al.}(2016)\citenamefont
  {Hemingway}, \citenamefont {Mishra}, \citenamefont {Marchetti},\ and\
  \citenamefont {Fielding}}]{C6SM00812G}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {E.~J.}\ \bibnamefont
  {Hemingway}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Mishra}},
  \bibinfo {author} {\bibfnamefont {M.~C.}\ \bibnamefont {Marchetti}}, \ and\
  \bibinfo {author} {\bibfnamefont {S.~M.}\ \bibnamefont {Fielding}},\ }\href
  {\doibase 10.1039/C6SM00812G} {\bibfield  {journal} {\bibinfo  {journal}
  {Soft Matter}\ }\textbf {\bibinfo {volume} {12}},\ \bibinfo {pages} {7943}
  (\bibinfo {year} {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hobdell}\ and\ \citenamefont
  {Windle}(1997)}]{hobdell1997numerical}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Hobdell}}\ and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Windle}},\ }\href {\doibase https://doi.org/10.1080/026782997208415}
  {\bibfield  {journal} {\bibinfo  {journal} {Liq. Cryst.}\ }\textbf {\bibinfo
  {volume} {23}},\ \bibinfo {pages} {157} (\bibinfo {year} {1997})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Saintillan}\ and\ \citenamefont
  {Shelley}(2008)}]{PhysRevLett.100.178103}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Saintillan}}\ and\ \bibinfo {author} {\bibfnamefont {M.~J.}\ \bibnamefont
  {Shelley}},\ }\href {\doibase 10.1103/PhysRevLett.100.178103} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo
  {volume} {100}},\ \bibinfo {pages} {178103} (\bibinfo {year}
  {2008})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Nejad}\ and\ \citenamefont
  {Najafi}(2019)}]{nejad2019chemotaxis}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~R.}\ \bibnamefont
  {Nejad}}\ and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Najafi}},\
  }\href {\doibase https://doi.org/10.1039/C9SM00058E} {\bibfield  {journal}
  {\bibinfo  {journal} {Soft Matter}\ }\textbf {\bibinfo {volume} {15}},\
  \bibinfo {pages} {3248} (\bibinfo {year} {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Shendruk}\ \emph {et~al.}(2018)\citenamefont
  {Shendruk}, \citenamefont {Thijssen}, \citenamefont {Yeomans},\ and\
  \citenamefont {Doostmohammadi}}]{PhysRevE.98.010601}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {T.~N.}\ \bibnamefont
  {Shendruk}}, \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Thijssen}},
  \bibinfo {author} {\bibfnamefont {J.~M.}\ \bibnamefont {Yeomans}}, \ and\
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Doostmohammadi}},\ }\href
  {\doibase 10.1103/PhysRevE.98.010601} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. E}\ }\textbf {\bibinfo {volume} {98}},\ \bibinfo
  {pages} {010601} (\bibinfo {year} {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Chandrakar}\ \emph {et~al.}(2020)\citenamefont
  {Chandrakar}, \citenamefont {Varghese}, \citenamefont {Aghvami},
  \citenamefont {Baskaran}, \citenamefont {Dogic},\ and\ \citenamefont
  {Duclos}}]{PhysRevLett.125.257801}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Chandrakar}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Varghese}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Aghvami}},
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Baskaran}}, \bibinfo
  {author} {\bibfnamefont {Z.}~\bibnamefont {Dogic}}, \ and\ \bibinfo {author}
  {\bibfnamefont {G.}~\bibnamefont {Duclos}},\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Physical Revie Letters}\ }\textbf {\bibinfo
  {volume} {125}},\ \bibinfo {pages} {257801} (\bibinfo {year}
  {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Metselaar}\ \emph {et~al.}(2019)\citenamefont
  {Metselaar}, \citenamefont {Yeomans},\ and\ \citenamefont
  {Doostmohammadi}}]{PhysRevLett.123.208001}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {Metselaar}}, \bibinfo {author} {\bibfnamefont {J.~M.}\ \bibnamefont
  {Yeomans}}, \ and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Doostmohammadi}},\ }\href {\doibase 10.1103/PhysRevLett.123.208001}
  {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf
  {\bibinfo {volume} {123}},\ \bibinfo {pages} {208001} (\bibinfo {year}
  {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Cahn}\ and\ \citenamefont
  {Hilliard}(1958)}]{cahn1958free}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~W.}\ \bibnamefont
  {Cahn}}\ and\ \bibinfo {author} {\bibfnamefont {J.~E.}\ \bibnamefont
  {Hilliard}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J.
  Chem. Phys.}\ }\textbf {\bibinfo {volume} {28}},\ \bibinfo {pages} {258}
  (\bibinfo {year} {1958})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Doostmohammadi}\ \emph {et~al.}(2016)\citenamefont
  {Doostmohammadi}, \citenamefont {Thampi},\ and\ \citenamefont
  {Yeomans}}]{PhysRevLett.117.048102}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Doostmohammadi}}, \bibinfo {author} {\bibfnamefont {S.~P.}\ \bibnamefont
  {Thampi}}, \ and\ \bibinfo {author} {\bibfnamefont {J.~M.}\ \bibnamefont
  {Yeomans}},\ }\href {\doibase 10.1103/PhysRevLett.117.048102} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo
  {volume} {117}},\ \bibinfo {pages} {048102} (\bibinfo {year}
  {2016})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/sm.tex <==
%\documentclass[aps,onecolumn,12pt,letterpaper,amsmath,amssymb,floatfix,pra]{revtex4-1}
\documentclass[notitlepage,aps,epsfig,showpacs,floats,onecolumn,amssymb,amsmath,floatfix,
groupedaddress,superscriptaddress]{revtex4-1}
\pdfoutput=1
%\documentclass[aps,reprint,footinbib,citeautoscript]{revtex4-1} 
\usepackage{graphicx} 
\usepackage{dcolumn} 
\usepackage{bm} 
\usepackage{float} 
\usepackage{bbm} 
\usepackage{color}
\usepackage{amsfonts}
\usepackage{ulem}
\usepackage{lmodern} 
\usepackage{amsmath} 
\usepackage{amsmath,amssymb}
\usepackage{natbib}
\usepackage{amsmath}
\usepackage[dvipsnames]{xcolor}
\def\etal{\emph{et al. }}
\newcommand\bi{\begin{itemize}}
\newcommand\ei{\end{itemize}}
\renewcommand{\vec}[1]{\boldsymbol{#1}}
\newcommand{\tens}[1]{\boldsymbol{#1}}
\newcommand{\bnabla}{\vec{\nabla}}
\newcommand{\fig}[1]{\textbf{Fig.~\ref{#1}}}
\usepackage[colorlinks=true,citecolor=blue]{hyperref}
\hypersetup{colorlinks=true,citecolor=blue,linkcolor=blue,urlcolor=black}
\begin{document}
\title{Supplemental Material: Active extensile stress promotes 3D director orientations and flows}
\author{Mehrana R. Nejad}
\author{Julia M. Yeomans}
	\affiliation{The Rudolf Peierls Centre for Theoretical Physics, Department of Physics, University of Oxford, Parks Road, Oxford OX1 3PU, UK}
	
\maketitle

\section{Movie description}\label{sec1}

Movie 1: Time evolution of snakes in extensile active nematics with $\zeta=0.008$. The colormap denotes the magnitude of the in-plane order ($S_{in}=[1-n_z^2]^{1/2}$), where red and white denote in-plane and out-of-plane orientation of the director, respectively. Defects are shown in cyan. $\pm 1/2$ defects are represented by one and three arrows, respectively, and twist type defects are shown by circles.\\

Movie 2: Time evolution of a growing active nematic drop with extensile activity ($\zeta=0.007$). The black outline shows the boundary of the drop. The speed perpendicular to the layer, $|u_z|$, is color coded in red. Twist type defects are represented in cyan. The out-of-plane concentration is represented in transparent green. Bottom left: Magnitude of the out of plane director field.\\

Movie 3: Time evolution of a growing active nematic drop with contractile activity ($\zeta=-0.007$). The black outline shows the boundary of the drop. The speed perpendicular to the layer, $|u_z|$, is color coded in red. $+1/2$ and $-1/2$ defects are represented in cyan.  Bottom left: Magnitude of the out of plane director field.\\

\section{Methods}\label{secequations}
\subsection{Nematohydrodynamic equations}
We study the evolution of velocity field $\vec{u}$ and the nematic tensor $\tens{Q}=3\mathcal{S} \left( \vec{n} \vec{n}-\tens{I}/3 \right) /2$, where $\mathcal{S}$ denotes the magnitude of the nematic order, $\vec{n}$ is the director, and $\tens{I}$ the identity tensor~\cite{DeGennesBook}.
The dynamics of the nematic tensor is governed by ~\cite{beris1994thermodynamics}
\begin{align}
\left(\partial_t + \vec{u}\cdot\bnabla \right) \tens{Q} - \tens{S} &= \tens{H}/\gamma,
\label{eqn:lc}
\end{align}
where $\gamma$ is the rotational viscosity and $\tens{S}$ is the co-rotational advection term that accounts for the impact of the strain rate $\tens{E}=(\bnabla\vec{u}^{T}+\bnabla\vec{u})/2$ and vorticity $\tens{\Omega}=(\bnabla\vec{u}^{T}-\bnabla\vec{u})/2$ on the director field.
The co-rotational advection has the form
\begin{align}
\tens{S} &= \left(\lambda \tens{E} + \tens{\Omega}\right)\cdot\tens{{Q}} + \tens{{Q}}\cdot\left(\lambda \tens{E} - \tens{\Omega}\right) - 2 \lambda \tens{{Q}}\left( \tens{Q} : \bnabla \vec{u}\right), 
 \label{eqn:cor}
\end{align}
where the flow-aligning parameter $\lambda$ controls the coupling between the orientation field and the flow, determining
 whether the nematogens align or tumble in a shear flow.

The relaxation of the orientational order is controlled by a free energy $\mathcal{F}=\int f dV$ through the molecular field,
\begin{align}
\tens{H} &= -(\frac{\delta f}{\delta\tens{Q}} - \frac{1}{3}\tens{I} \; \text{Tr}\frac{\delta f}{\delta\tens{Q}}). \label{eqn:molpot}
\end{align}
The free energy density has two contributions, the Landau-de Gennes bulk free energy density and the elastic free energy density due to spatial inhomogeneities in the nematic tensor \cite{DeGennesBook}:
\begin{align}
f &=  \frac{\mathcal{A}}{2} \tens{Q}^2 + \frac{\mathcal{B}}{3} \tens{Q}^3 + \frac{\mathcal{C}}{4} \tens{Q}^4 + \frac{K}{2}\left(\nabla \tens{Q}\right)^2, 
\end{align}
assuming a single Frank elastic constant $K$. We choose the coefficients of the bulk terms $\mathcal{A},\mathcal{B}$ and $\mathcal{C}$ such that the ground state of the free energy is the nematic phase.

We solve the full incompressible Navier-Stokes equations to retain hydrodynamic interactions in the active fluid: 
\begin{align}
\rho \left(\partial_t + \vec{u}\cdot\bnabla\right) \vec{u} &= \bnabla\cdot\tens{\Pi},\label{eqn:cont}\\
\bnabla\cdot\vec{u} &=0,
\label{eqn:NS}
\end{align}
where $\rho$ and $\vec{u}$ are the density and velocity fields, respectively.
$\tens{\Pi}$ is a generalized stress tensor that has both passive and active contributions. The passive part of the stress includes the viscous stress, $\tens{\Pi}^\textmd{visc} = 2 \eta \tens{E}$, and the elastic stress 
\begin{align}
\tens{\Pi^{\text{elastic}}} &= -P\tens{I} +2 \lambda \tens{{Q}} (\tens{Q}:\tens{H}) -\lambda \tens{H}\cdot\tens{{Q}}  - \lambda \tens{{Q}} \cdot \tens{H} \nonumber\\
                            &\quad -\tens{\nabla}\tens{Q} : \frac{\delta f}{\delta \tens{\nabla}\tens{Q}} + \tens{Q}\cdot\tens{H} - \tens{H}\cdot\tens{Q},
\label{eqn:elastic}
\end{align}
where $P$ is the isotropic pressure and $\eta$ is the viscosity~\cite{beris1994thermodynamics}. 
The active stress accounts for changes in the flow field caused by continual energy injection at the microscopic scale. 
The  activity generates flows for nonzero divergence and the active stress takes the form~\cite{Sriram2002}
\begin{align}
\tens{\Pi^{\text{act}}} &= -\zeta \tens{Q}.
\label{eqn:active}
\end{align}
The parameter $\zeta$ determines the strength of the activity, with positive and negative values denoting extensile and contractile stresses, respectively. 
~\\
%----------------------------------------------------------------------------------------
\subsection{Numerical implementation}
The equations of active nematohydrodynamics are solved using a hybrid lattice Boltzmann and finite difference method~\cite{marenduzzo2007steady}, with the discrete space and time steps defining the simulation units. 

The simulations reported in Figs.~1, 2 and 3a are for a {\it quasi-2D} system i.e.~the simulation domain is the $x$-$y$ plane but the velocity and the director fields are allowed 
components along $x$, $y$ and $z$.
Density is taken as constant $\rho=1$ and
we chose values of the parameters which reproduce active turbulence in a 2D system: $\gamma=1.4$, $K=0.01$, $\eta=2/3$, $\lambda=0$, $\mathcal{A} = 0$, $\mathcal{B} =-0.3$, $\mathcal{C} = 0.3$, $-0.02<\zeta<0.02$ and the system size is $200\times200$. The simulations start with in-plane nematic order, and in-plane and out-of-plane perturbations are defined as $\delta \theta_{in}=2 \pi \chi_{in}$ and $\delta \theta_{out}=(\pi/2)\chi_{out}$, respectively. Both in-plane ($\chi_{in}$) and out-of-plane noise ($\chi_{out}$) are taken from a uniform distribution over the interval $[-1/10,1/10]$. Out-of-plane noise was not added in previous studies \cite{B908659P,PhysRevLett.126.227801,Carenza2019,C6SM00812G} which considered 2D behaviour of active systems.  In Fig. 1(d) in the main text, the average is taken over 5 datapoints in a $10^{5}$ time-step interval. In Figs. 1(b) and 1(e) in the main text, the average is taken in the steady state every $2\times 10^{4}$ timesteps, over $10$ datapoints.  \\

The results in Fig 3b are from  full 3D simulations. We used a system size $120 \times 120 \times 120$.\\

The result in Fig. 4 are also from fully 3D simulations, but using a extended model. Details are given in the SM, Sec.~\ref{sec5}.
  
\begin{figure*}[t] 
    \centering
    \includegraphics[width=0.95\textwidth]{velll.pdf}
    \caption{a) Average flow field around $+1/2$ defects in a contractile system.  In contractile systems, the average flow stays within the layer. The dashed blue line shows the direction of the tail of the $+1/2$ defect. b) Average flow around a 3D twist-type defect in extensile systems with  $0<\alpha<10^{\circ}$. The average flow has an out-of-plane component in extensile systems. The blue dashed line points towards the region with largest in-plane director.
}
\label{fig:Lab}
\end{figure*}


\subsection{Defining snakes and their boundaries}
We consider lattice sites in which the director makes an angle less than $10^{\circ}$ with the 2D layer as an in-plane site. 
The area fraction in Fig.~1(b) is defined as the ratio between the number of out-of-plane sites to total number of sites. To find the number of snakes, we attribute a value $1$ ($0$) to in-plane (out-of-plane) sites. A snake is defined as connected sites with value $1$. 
 We define the boundary of the snakes as in-plane sites which have at least one out-of-plane neighbouring site.\\


\subsection{Flow-field along snakes}
To find the average flow at the end of the snakes, we take $\hat{r}$ (introduced in Fig. 2(a) in the main text) to be along the local direction of the elongation of the snakes, and average the flow over the 10 lattice sites next to the end and in the direction of $\pm \hat{r}$. We ignore snakes smaller than $20$ lattice units, as small snakes usually shrink and form vertical regions.
In Fig. 2(a) in the main text, the average is taken over the flows at the end of different snakes every $10^4$ timesteps over a $2\times10^{5}$ interval.

\subsection{Characterising defects}
To find the position and the type of defects, we apply the method used in Ref. \cite{hobdell1997numerical}. We probe the director orientation by moving clock-wise on closed square paths comprising $2 \times 2$ lattice sites. If the direction of the director differs by more  than $\pi/2$ on the first and last (co-incident) points on the path, we assign the center of the grid as the position of a defect. To find defects in 3D systems, we repeat the procedure of searching on $2\times2$ grids in the $x$-$z$ and $y$-$z$ planes. The rotation axis of the defect $\Omega$ follows by finding the outer product of pairs of directors around the defect.


To find the defect angle $\alpha$ for twist-type defects, we consider a $3\times3$ square around the defect and find the neighboring site with largest in-plane director component. We then define $\alpha$ as the angle between the line which connects the center of the defect to this site, and the director orientation at the site.

In the manuscript, we refer to defects as $2D$ ($3D$) defects when $|\cos\beta|>0.95$ ($|\cos\beta|<0.95)$, where $\beta$ is the twist angle.
\subsection{Flow-field around defects}

To find the average flow field around defects, we choose a frame centered at the position of defects. For $+1/2$ defects in the contractile system, we choose the $x$-axis to be along the head of the defects. For twist-type defects in the extensile system, we set the direction of the $x$-axis so that $-\hat{x}$ points along the line which connects the center of a defect to the neighbouring grid with maximum in-plane director (dashed blue line in Fig.~\ref{fig:Lab}(b)). Fig.~\ref{fig:Lab} shows the average flow around (a) in-plane $+1/2$ defects, (b) twist-type defects with $0<\alpha<10^{\circ}$.



\section{Linear stability analysis}\label{seclsa}
To understand the distinct behaviour of extensile and contractile systems, we consider a layer in the $x$-$y$ plane with $3D$ director field, and study the growth rate of in-plane and out-of-plane perturbations deep in the nematic phase where $\mathcal{S}\approx 1$.
Without loss of generality, we consider the direction of the nematic order to be along the $x$-axis and use the nematohydrodynamic equations to find the dynamics of the perturbations in the zero Reynolds number regime.
Decomposing any fluctuating field as $\delta f(\textbf{r},t)=\int d \textbf{q}\: \tilde{f}(\textbf{q},\omega)\: e^{i \textbf{q} \cdot \textbf{r} +\omega t}$, we can find the closed form for the evolution of the perturbations in the director field, which read:


\begin{align}
     \partial_t \tilde{Q}_{xy}&= \frac{\zeta}{2\eta}\tilde{Q}_{xy}\left\{2\mathcal{A} \cos^2 2\theta +3 \sin^2 \theta \cos 2 \theta \right\}- \frac{K}{\gamma} q^2 \tilde{Q}_{xy},\label{eq9}\\
      \partial_t \tilde{Q}_{xz}&= \frac{\zeta}{2 \eta} \mathcal{A} \left\{ 2 \cos^2 \theta \tilde{Q}_{xz} + \sin 2\theta \tilde{Q}_{yz} \right\} - \frac{K}{\gamma} q^2 \tilde{Q}_{xz},\label{eq10}\\
     \partial_t \tilde{Q}_{yz}&= \frac{-\lambda \zeta}{12 \eta} \left\{ 2 \sin^2 \theta \tilde{Q}_{yz} + \sin 2\theta \tilde{Q}_{xz} \right\}- \frac{K}{\gamma} q^2 \tilde{Q}_{yz},\label{eq11}\\
     4 \mathcal{A} &=\frac{7}{3}\lambda+3.\nonumber
\end{align}

Eq.~(\ref{eq9}) is decoupled from Eqs.~(\ref{eq10}) and (\ref{eq11}) and gives $\omega_{in}$. Eqs.~(\ref{eq10}) and (\ref{eq11}) are coupled and lead to a quadratic equation for $\omega_{out}$. %One of the solutions of the quadratic equation is always smaller than the other solution. 
Since the onset of instability is given by the real part of ${\omega}>0$, it is enough to consider the larger solution and,
in the long-wavelength limit, the growth-rates of the perturbations simplify to 
\begin{align}
     \omega_{out}&= \frac{\zeta}{4\eta} \left\{ -\frac{2}{3}\lambda  +3 \cos^2 \theta (1+\lambda)\right\}- \frac{K}{\gamma} q^2,\\
     \omega_{in}&= \frac{\zeta}{4\eta} \cos 2 \theta \left\{\frac{7}{3}\lambda \cos 2 \theta +3 \right\}- \frac{K}{\gamma} q^2,
\end{align}
where $\omega_{out}$ ($\omega_{in}$) denotes the growth rate of the out-of-plane (in-plane) component. We know from the nematohydrodynamic equations that the evolution of the velocity field and the director field are coupled. In an extensile (contractile) system there is a
positive (negative) feedback between out-of-plane flows and out-of-plane director orientation and as a result
the out-of-plane perturbations grow (are suppressed) in extensile (contractile) systems.
\subsection{The role of tumbling parameter}\label{tumbling}
In Figs. \ref{fig:lsa}(a) and (d) we represent the result of the linear stability analysis for extensile and contractile systems, respectively. In these figures, the onset of instability in the out-of-plane direction is given by $\omega_{out}>0$. 

  \begin{figure*}[t] % only one legend, bigger tick markers, make each graph higher
    \centering
    \includegraphics[width=0.95\textwidth]{f3.pdf}
    \caption{a) Results of linear stability analysis as a function of the tumbling parameter $\lambda$ for an extensile system. The out of-plane component of the perturbation grows for all values of the tumbling parameter. The solid lines show places in which $\omega_{out}=0$. These lines separate the region in which $\omega_{out}$ is positive (out-of-plane perturbations grow) from regions where $\omega_{out}$ is negative (out-of-plane perturbations die). The dashed lines separate splay perturbations ($\pi/4<\theta<3\pi/4$)
 from bend perturbations ($\theta<\pi/4$ and $3\pi/4<\theta$). (b), (c) Resulting twist angle for different values of the tumbling parameter in extensile systems. The peak of the distributions corresponds to 3D twist-type defects for all values of the tumbling parameter. Increasing tumbling parameter makes the peak sharper.
    d) Results of linear stability analysis as a function of the tumbling parameter $\lambda$ for a contractile system. The out of-plane component of the perturbation only grows for large positive values of the tumbling parameter and for a specific interval in $\theta$. (e), (f) Resulting twist angle for different values of tumbling parameter in contractile systems.
   In agreement with the linear stability analysis, a negative value of the tumbling parameter hardly affects the distribution which favors wedge-type defects. However, a large positive value of the tumbling parameter leads to a much flatter distribution.}
\label{fig:lsa}
\end{figure*}

We know from theories of $2D$ active nematics that in-plane splay (bend) perturbations grow in contractile (extensile) systems, and that increasing the tumbling parameter increases (decreases) the growth-rate of bend (splay) perturbations in extensile (contractile) systems \cite{PhysRevLett.100.178103,nejad2019chemotaxis}. As a result of the growth of bend (splay) perturbations in extensile (contractile) systems, topological defects form.


Fig. \ref{fig:lsa}(a) shows that in extensile systems, in the regimes where bend perturbations grow, the out-of-plane perturbations always grow ($\omega_{out}>0$) independent of the value of the tumbling parameter $\lambda$. This explains the reason behind the formation of $3D$ twist-type defects in extensile systems in our simulations. In Figs. \ref{fig:lsa}(b) and (c) we represent the distribution of defect twist angles in simulations of extensile systems for different values of the tumbling parameter. For all values of the tumbling parameter, the peak corresponds to twist-type defects in agreement with Fig. \ref{fig:lsa}(a) that shows $\omega_{out}>0$ in all regimes that $\omega_{in}>0$ (i.e. in all regimes where defects form). These histograms also suggest that the peak becomes sharper (wider) for positive (negative) flow-aligning parameter $\lambda=0.6$ ($\lambda=-0.6$) in extensile systems. This is in agreement with Fig. \ref{fig:lsa}(a) in which the magnitude of $\omega_{out}$ increases by increasing the tumbling parameter. 

 Fig. \ref{fig:lsa}(d) shows that in contractile systems the growth rate of the out-of-plane component of the perturbation is negative in most regions of the phase space except for large positive values of tumbling parameter, in which $\omega_{out}>0$ for a specific range of $\theta$. 
In Figs. \ref{fig:lsa}(e) and (f), we represent the distribution of the twist angle of defects for different values of the tumbling parameter in simulations of contractile systems. In agreement with the results of the linear stability analysis, a negative value of tumbling parameter hardly changes the distribution of defect type, with a strong preponderance of wedge-type defects. 
However, a large positive value of tumbling parameter leads to a more uniform distribution of twist angles.

We emphasise that the growth-rate of out-of-plane perturbations in extensile systems increases with increasing the tumbling parameter $\lambda$. However, extensile systems are unstabele to out-of-plane perturrbations even with $\lambda=0$. In particular, for all the results presented in the main text we have set $\lambda=0$. 
\section{Evolution of twist perturbations in 3D active turbulence}\label{sec4}
To further understand the distinct behaviour of extensile and contractile systems, we now study the evolution of twist deformation in 3D systems deep in the nematic phase where $\mathcal{S}\approx 1$. Twist perturbations are defined as $\epsilon_{ikl} Q_{ij}\partial_{k}Q_{lj}$ \cite{PhysRevE.98.010601}, where $\epsilon_{ikl}$ is the Levi-Civita symbol.
Without loss of generality, we consider the direction of the nematic order to be along the $x$-axis, and use the nematohydrodynamic equations to find the dynamics of the perturbations in the zero Reynolds number regime. Considering an ordered phase along the $x$-axis means that to study the evolution of twist perturbations at linear order, we need to study the evolution of $\partial_y \delta Q_{zx} - \partial_z \delta Q_{yx}$. In the ordered phase and at the linear level the dynamics of $\delta Q_{yx}$ and $\delta Q_{zx}$ is 
\begin{align}
     \partial_t \delta Q_{yx}&= \frac{7 \lambda}{6}E_{yx}+\frac{3}{2}\Omega_{yx}+\frac{K}{\gamma}\nabla^2 \delta {Q}_{yx},\label{eqt1}\\
      \partial_t \delta Q_{zx}&= \frac{7 \lambda}{6}E_{zx}+\frac{3}{2}\Omega_{zx}+\frac{K}{\gamma}\nabla^2 \delta {Q}_{zx}.\label{eqt2}
\end{align}
After substituting the components of the strain rate tensor $\tens{E}$ and vorticity tensor $\tens{\Omega}$ into Eqs.~(\ref{eqt1},\ref{eqt2})  and subtracting these equations, the dynamics of the twist reads
\begin{align}\label{eqt}
     \partial_t (\partial_y \delta Q_{zx}-\partial_z \delta Q_{yx})&= (\frac{3}{4}+\frac{7 \lambda}{12})(\partial_{y}\partial_{x} \delta u_z-\partial_{x}\partial_{z} \delta u_y)+\frac{K}{\gamma}\nabla^2 (\partial_y \delta Q_{zx}-\partial_z \delta Q_{yx}).
\end{align}

Decomposing any fluctuating field as $\delta f(\textbf{r},t)=\int d \textbf{q}\: \tilde{f}(\textbf{q},\omega)\: e^{i \textbf{q} \cdot \textbf{r} +\omega t}$, we can find the velocity field from the Stokes equation: 
%The velocity field is given by
\begin{align}
     \tilde{\vec{u}} = \frac{i \zeta}{\eta q}(\hat{q}\hat{q}-I)\cdot \tilde{Q} \cdot \hat{q}.
\end{align}
Substituting the velocity field into Eq.~(\ref{eqt}), gives a closed form for the growth rate of the twist perturbation
%evolution of the twist perturbations $\mathcal{T}=i q_y \tilde{Q}_{zx}-i q_z \tilde{Q}_{yx}$ in the director field, which read:
%\begin{align}
  %   \omega_{twist} \mathcal{T}&= \{\frac{\zeta}{4 \eta}(3+\frac{7 \lambda}{3})  (\frac{q_x^2}{q^2})-\frac{K}{\gamma}q^2\} \mathcal{T}.
%\end{align}
%Here, the wave vector is defined as $\vec{q}=(q_x,q_y,q_z)$ and the magnitude of the wave vector is given by $q=(q_x^2+q_y^2+q_z^2)^{1/2}$. The criterion for the growth of the twist perturbations is given by $\omega_{twist}>0$. The growth rate of the twist perturbations then read
\begin{align}
     \omega_{twist} &= \frac{\zeta}{4 \eta}(3+\frac{7 \lambda}{3})  (\frac{q_x^2}{q^2})-\frac{K}{\gamma}q^2.
\end{align}
The first term in the growth rate is an active term proportional to the activity coefficient $\zeta$. This term is positive (negative) for extensile (contractile) systems. As a result, extensile (contractile) activity promotes (suppresses) twist perturbations. The second term is a passive term and shows that the elastic constant tends to suppress the twist deformations. As a result, the twist perturbations grow when $\zeta(3+7 \lambda/3) q_x^2/(4 \eta)> K q^4/\gamma$.

For a fully 3d system there is no difference between $x$, $y$ and $z$ directions. Defining $q_x= q \cos{\theta}$, the growth rate of the twist perturbations in 3D systems simplifies to 
\begin{align}\label{twi}
     \omega_{twist} &= \frac{\zeta}{4 \eta}(3+\frac{7 \lambda}{3})  \cos^2\theta-\frac{K}{\gamma}q^2.
\end{align}
For $\lambda=0$ the growth rate is the same as the result that we found in section \ref{seclsa} for the growth rate of out-of-plane perturbations in a system spatially uniform along one direction. Equation \ref{twi} shows that twist perturbations grow (suppress) in extensile (contractile) systems. This shows that at linear level, twist type disclination lines can be formed only in extensile systems. \\ 

Note that Eq.~(\ref{eqt}) which describes the evolution of twist perturbations is a decoupled equation and is therefore an eigenmode. This equation is in fact a twist-bend mode. This is because bend deformations are given by $\textbf{n} \times (\textbf{k} \times \delta \textbf{n}_{\perp})=- k_x \delta \textbf{n}_{\perp}$, thus the growth of $\delta \textbf{n}_{\perp}$ in a twist deformation ($\hat{x} \cdot [\textbf{k} \times \delta \textbf{n}_{\perp}]$) 
 must involve a bend \cite{PhysRevLett.125.257801}.\\ 
 
It is shown in Ref. \cite{PhysRevLett.125.257801} that a similar mechanism can lead to the growth of twist deformations in extensile rod-like systems, in an isotropic phase.\\

\section{Active growing drops in a passive environment}\label{sec5}

\subsection{Equations of motion}

To study the dynamics of growing droplets, we consider an active droplet coexisiting with passive surroundings. We solve the equations introduced in Sec.~\ref{secequations}A in 3D with additional terms accounting for varying concentration of the active material, $\phi$, and for the growth. The concentration field is evolved according to \cite{PhysRevLett.123.208001,cahn1958free,PhysRevLett.117.048102}
\begin{align}
\partial_t \phi & + \nabla \cdot (\vec{u} \phi)= \Gamma_{\phi} \nabla^2 \mu +k_d \phi,
\end{align}
where the mobility $\Gamma_{\phi}$ quantifies
how fast the concentration field responds to gradients in the chemical potential $\mu =  \frac{\partial f}{\partial \phi} -\bnabla \cdot (\frac{\partial f}{\partial \bnabla \phi})$, and $k_d$ is the division rate.
The free energy density, $f$, is extended to
\begin{align}
f &= \mathcal{A}_{lc} [\frac{1}{2}(1-\frac{\eta(\phi)}{3})Tr(\tens{Q}^2) -\frac{\eta(\phi)}{3} Tr(\tens{Q}^3) +\frac{\eta(\phi)}{4} Tr(\tens{Q}^2)^2] +  \frac{K}{2}\left(\nabla \tens{Q}\right)^2+ A_{\phi} \phi^2 (1-\phi)^2 +\frac{K_{\phi}}{2}\left(\nabla \phi \right)^2
\end{align}
where the function $\eta ({\phi})=\eta_c+\eta_1 \phi$ accounts for the dependence of the free energy on the local liquid crystal concentration, and the final two terms
control the formation of the nematic drop, with $\phi=1$ corresponding to the active phase and $\phi=0$ to the passive phase.  Moreover, the generalized stress tensor now includes an additional capillary stress due to the inhomogeneous concentration field \cite{PhysRevLett.123.208001},
\begin{align}
\tens{\Pi}_{capillary}= (f-\mu \phi) \tens{I} -\bnabla \phi (\frac{\partial f}{\partial \bnabla \phi}).
\end{align}




\subsection{Numerical Implementation}

We consider a growing drop which is located in a 3D passive fluid. Initially the drop lies in a 2D plane, and its radius is $R_0=50$, with a director predominantly in the plane of the drop in the $y$-direction, but with a small in-plane and out-of-plane noise. During the simulation, the concentration of the drop increases at a rate $k_d$ \cite{PhysRevLett.117.048102} which we take to be uniform inside the drop. \\

We choose $\mathcal{A}_{lc}=1.5 \phi^2$, $\eta_1=0.3$, and $\eta_c=2.55$. Under these choices, the system forms a nematic droplet which is surrounded by an isotropic fluid. 
We set the values of the bulk free energy coefficient and the surface tension coefficient as $A_{\phi}=0.5$, and $K_{\phi}=0.005$. The surface tension coefficient is taken small so that the 2D drop does not  form a 3D sphere on the time scale of the simulation. The activity is varied in the interval $[-0.015,0.015]$. The in-plane and out-of-plane noise are  $\delta \theta_{in}=2 \pi \chi_{in}$ and $\delta \theta_{out}=(\pi/2)\chi_{out}$. The quantities ($\chi_{in}$) and ($\chi_{out}$) are taken from a uniform distribution over the interval $[-1/10,1/10]$. The system size is $190\times 190 \times 15$. Finally, for the mobility and division rate, we choose the values $\Gamma_{\phi}=0.1$ and $k_d=0.0001$. 
\\

To visualise the concentration of active material in Movies 2 and 3 (and Fig. 4(a)-(b) in the manuscript), we choose the value $\phi_c=0.5$ , which is at the middle of passive phase ($\phi=0$) and active phase ($\phi=1$), as the boundary of the active droplet.
% This value is at the middle of the nematic phase ($\phi=1$) and passive isotropic phase ($\phi=0$). 
We have checked that our presentation does not change qualitatively for values of $\phi_c$ in the interval $[0.3 , 0.7]$.\\

In Fig.~4(c) in the main text, $\cal{N}^{*}$ shows the difference between the number of out-of-plane particles in an active growing system and in a passive growing system. $\cal{N}^{*}$ is defined as $N^{a}_{out}-N^{p}_{out}$, where $N^{a}_{out}$ and $N^{p}_{out}$ are the number of out-of-plane particles in an active and a passive growing system, respectively. We find these numbers by multiplying the concentration in each out-of-plane grid by the grid volume (which is equal to one in our system), and then summing over number of particles in different grids. % We then sum over these numbers in out-of-plane and in-plane grids to find the total number of particles. 
Each of the data points presented in Fig.~4(c) in the main text is an average over five
separate simulations with different initial randomness. The semitransparent colors show the
standard deviations of the data for each point.

\bibliographystyle{apsrev4-1}
\bibliography{references}
\end{document}

